Consistent Semantic Attacks on Optical Flow

We present a novel approach for semantically targeted adversarial attacks on Optical Flow. In such attacks the goal is to corrupt the flow predictions of a specific object category or instance. Usually, an attacker seeks to hide the adversarial perturbations in the input. However, a quick scan of the output reveals the attack. In contrast, our method helps to hide the attackers intent in the output as well. We achieve this thanks to a regularization term that encourages off-target consistency. We perform extensive tests on leading optical flow models to demonstrate the benefits of our approach in both white-box and black-box settings. Also, we demonstrate the effectiveness of our attack on subsequent tasks that depend on the optical flow.

==> makepdf.sh <==
#!/bin/bash
echo
echo "============ Compile TargettedAA paper =========================="

pdflatex targetted_aa_iccv2021
bibtex targetted_aa_iccv2021
pdflatex targetted_aa_iccv2021
pdflatex targetted_aa_iccv2021
FoxitReader targetted_aa_iccv2021.pdf &

echo
echo "============           Done            =========================="



